Reverberant sound field equalisation for an enhanced stereo playback experience

The topic of room equalisation has been at the forefront of research and product development for many years, with the aim of increasing the playback quality of loudspeakers in reverberant rooms. Traditional room equalisation systems comprise of a number of filters that when applied to the primary loudspeakers, additional room colouration is compensated for. This publication introduces a novel equalisation technique where gammatone filter band energy is added to the reverberant sound field via two surround loudspeakers, leaving the direct sound from the primary loudspeakers unaltered, but the sum of direct and reverberant energy is equalised at the listening position. Unlike traditional systems, this method allows the target function of the direct sound to differ from the reverberant sound field. The proposed method is motivated by the different roles direct and reverberant sound components play in humans perception of sound. Along with introducing the proposed method, results from a subjective listening test are presented, demonstrating the preference towards the proposed technique when compared to a traditional room equalisation technique and stereo playback.

==> Figures/NewMasterPlot.R <==
{ 
  library(tikzDevice)
  library(readxl)
  library(modeldata)
  library(reshape2)
  library(ggplot2)

  LT1Data <- read_excel("~/Nextcloud/PhD/Results/Gammatone/Unbias/LT1AllData2.xlsx")
  
# Plots
    
  
  #  tikz(file = "/Users/jamesbrookspark/GDrive/PhD/Docs/Publications/01 Apperol/LaTeX/AperolPaper/Figures/MasterPlot.tex", width=3.3, height=4.6)
  tikz(file = "/Users/jamesbrookspark/GDrive/PhD/02_Conferences/FA23/Latex:R/LaTeX/AperolPaper/MasterPlot3.tex", width=3.3, height=4.6)

  t <- ggplot(melt(LT1Data[,-1],id.var=("Attributes")))+
  geom_boxplot(aes(Attributes, value),show.legend=FALSE) +
  facet_grid(variable ~ .) +
  theme_bw() +
  ylab("Preference Rating") +
  theme(axis.text.x = element_text(size = 7))

plot(t)
#dev.off()
}


